Numerical Simulations of the Ising Model on the Union Jack Lattice

The Ising model is famous model for magnetic substances in Statistical Physics, and has been greatly studied in many forms. It was solved in one-dimension by Ernst Ising in 1925 and in two-dimensions without an external magnetic field by Lars Onsager in 1944. In this thesis we look at the anisotropic Ising model on the Union Jack lattice. This lattice is one of the few exactly solvable models which exhibits a re-entrant phase transition and so is of great interest. Initially we cover the history of the Ising model and some possible applications outside the traditional magnetic substances. Background theory will be presented before briefly discussing the calculations for the one-dimensional and two-dimensional models. After this we will focus on the Union Jack lattice and specifically the work of Wu and Lin in their 1987 paper "Ising model on the Union Jack lattice as a free fermion model." [WL87]. Next we will develop a mean field prediction for the Union Jack lattice after first discussing mean field theory for other lattices. Finally we will present the results of numerical simulations. These simulations will be performed using a Monte Carlo method, specifically the Metropolis-Hastings algorithm, to simulate a Markov chain. Initially we calibrate our simulation program using the triangular lattice, before going on to run simulations for Ferromagnetic, Antiferromagnetic and Metamagnetic systems on the Union Jack lattice

==> setup.c <==
%auto-ignore
#include "mean1.h"

void *safe_malloc (size_t size, char *location) {
	/* This function performs a malloc operation but checks to
	see if there is enough free memory for this to be written to. */
	void *ptr;
	ptr= malloc(size);
	if (ptr == NULL) {
		printf("Out of memory at function: %s\n",location);
		exit(-1);
	}
	return ptr;
}

void *safe_realloc(int *array, size_t size, char *location) {
	/* This is like the safe_malloc but for realloc. */
	void *ptr;
	ptr= realloc(array, size);
	if (ptr == NULL) {
		printf("Out of memory at function: %s\n",location);
		exit(-1);
	}
	return ptr;
}

double setup_gen(char *item, char *units) {
        /* This is the basic input function, as so many of our variables
        have similar questions I decided to write a function for them*/
	double i;
	printf("Enter the value of the %s: (%s) ",item,units);
	if (fscanf(stdin, "%lf", &i)) {
        printf("\n");
        } else {
        printf("\n ERROR: No input found. \n");
        clearerr(stdin);
        fflush(stdin);
        setup_gen(item,units);
        fflush(stdin);
        }
	return i;
}

void write_2d_array (char output[], double J, double K, double B, char type)
/* Take the arrays in x and y both of length array_len and write a file in
maple output format to the file named filename */
{
	int i;
        COORD *coord;
	FILE *fptr;
        coord= hol1;
	fptr= fopen (output, "w");
        fprintf (fptr, "sigma:=[\n");
	//for (i=0; i < array_len; i++) {
        while(coord != NULL) {
              fprintf (fptr, "[%.3f,%.15Lg]",coord->temp,coord->sigma);
	      if (/*m > 1*/coord->next != NULL) {
	       	 fprintf (fptr, ",");
              }
	      fprintf (fptr, "\n");
              coord= coord->next;
        }
        fprintf (fptr, "];\n");
        if(type == 'U') {
                fprintf (fptr, "mu:=[\n");
                coord= hol1;
                while(coord != NULL) {
                        fprintf (fptr, "[%.3f,%.15Lg]",coord->temp,coord->mu);
	                if (/*m > 1*/coord->next != NULL) {
	       	                fprintf (fptr, ",");
                        }
	                fprintf (fptr, "\n");
                        coord= coord->next;
                }
                fprintf (fptr, "];\n");
                fprintf (fptr, "unsigma:=[\n");
                coord= hol1;
                while(coord != NULL) {
                        fprintf (fptr, "[%.3f,%.15Lg]",coord->temp,coord->unsigma);
	                if (/*m > 1*/ coord->next != NULL) {
	       	                fprintf (fptr, ",");
                        }
	                fprintf (fptr, "\n");
                        coord= coord->next;
                }
                fprintf (fptr, "];\n");
                fprintf (fptr, "unmu:=[\n");
                coord= hol1;
                while(coord != NULL) {
                        fprintf (fptr, "[%.3f,%.15Lg]",coord->temp,coord->unmu);
	                if (/*m > 1*/coord->next != NULL) {
	       	                fprintf (fptr, ",");
                        }
	                fprintf (fptr, "\n");
                        coord= coord->next;
                }
                fprintf (fptr, "];\n");
        }
        fprintf (fptr, "J:=[\n");
        fprintf (fptr, "%.12f,%.12f,%.12f,%.12f",J,J,J,J);
        fprintf (fptr, "];\n");
        fprintf (fptr, "Jay:= %.12f;", K);
        fprintf (fptr, "Jdash:= %.12f;", K);
        fprintf (fptr, "B:= %.12f;", B);
        fclose (fptr);
}

void free_cond (void) {
	/* This frees up the memory taken by the linked list of
	conditions by deleting each list item one after the other
	from the begining to the end. */
	COORD *del_ptr;
	while (hol1 != NULL) {
		del_ptr= hol1;
		hol1= hol1->next;
		free(del_ptr);
	}
}
